The $\gamma$ Cephei System: Updated Orbits, Dynamical Architecture, and Limits on Additional Companions

The $\gamma$ Cephei system hosts one of the first exoplanets discovered and is orbited by one of the closest known stellar companions to a planet-hosting star. Here, we derive updated orbital fits for $\gamma$ Cep AB, the stellar binary, and Ab, the planet, by combining literature data with \textit{Hipparcos-Gaia} astrometry, new radial velocities (RVs), and adaptive optics imaging. We acquired 328 RVs of $\gamma$ Cep A with Keck/HIRES, AFP/Levy, McDonald/Tull, and Whipple/TRES, and eight adaptive optics imaging epochs with Keck/NIRC2, including the earliest spatially resolved image of $\gamma$ Cep B in 2003. These observations extend the precision RV baseline of $\gamma$ Cep to 45 years and the direct imaging baseline to 23 years, improving inferred orbital parameter precisions by a factor of 2--10 compared to previous work. For $\gamma$ Cep B, we derive a semi-major axis of $a_B=20.07 \pm 0.06$ AU, a mass of $M_B=415 \pm 2$ $M_{Jup}$ ($0.396 \pm 0.002$ $M_{\odot}$), an eccentricity of $e_B=0.422 \pm 0.002$, and an inclination of $i_B=119.8^{\circ}\pm0.1^{\circ}$. For $\gamma$ Cep Ab, we find a separation of $a_{Ab}=1.978 \pm 0.007$ AU, a minimum mass of $M_{Ab} \sin i = 1.62 \pm 0.04$ $M_{Jup}$, and an eccentricity of $e_{Ab}=0.07 \pm0.03$. Using the RV residuals and dynamical constraints, we rule out additional Jovians between 2.5--20 AU, and companions more massive than Neptune for $a<1$ AU, both at $>90\%$ confidence. The absence of additional giant planets over a broad range of orbital separations is consistent with a dynamically sculpted system in which the close stellar companion limited the formation or long-term survival of other distant companions.

==> anc/full_rv_table.csv <==
mjd,mnvel,errvel,latex_telname
56589.2867,85.3,1.9,APF
56597.2340,67.9,1.9,APF
56606.2020,82.9,2.0,APF
56610.3140,64.6,2.0,APF
56611.2117,73.1,1.7,APF
56611.2832,77.0,1.3,APF
56622.2025,76.0,1.5,APF
56623.2448,76.0,1.5,APF
56624.2241,82.8,1.6,APF
56626.2168,81.3,1.6,APF
56632.2439,84.6,1.9,APF
56644.1699,86.8,2.1,APF
56662.1072,77.8,1.9,APF
56689.2355,78.3,1.7,APF
56725.2394,92.5,1.8,APF
56728.2341,83.1,1.6,APF
56740.2378,96.4,2.1,APF
56801.3735,91.2,2.0,APF
56808.3450,87.6,1.9,APF
56812.3745,98.6,2.0,APF
56822.2790,93.7,1.8,APF
56838.2612,89.4,2.3,APF
56913.3431,95.3,2.3,APF
56921.1237,98.8,2.5,APF
56985.2219,95.5,1.8,APF
57028.0827,104.5,2.1,APF
57044.1959,103.6,2.0,APF
57046.2068,111.2,1.8,APF
57115.3148,121.7,1.7,APF
57121.2253,131.7,1.9,APF
57138.2099,125.8,1.9,APF
57148.2110,119.1,1.9,APF
57170.4533,137.3,1.7,APF
57193.4782,138.0,1.6,APF
57220.4767,151.9,1.9,APF
57245.3636,162.2,1.8,APF
57267.3869,166.5,1.6,APF
57311.2402,176.7,2.0,APF
57478.1917,244.1,2.0,APF
57482.5392,251.8,2.0,APF
57483.1725,249.2,2.0,APF
57613.4170,252.3,1.8,APF
57635.4182,250.4,2.0,APF
57685.2446,266.2,1.9,APF
57783.4165,244.0,1.8,APF
57853.5218,246.7,1.9,APF
57875.3665,249.3,1.8,APF
57881.3588,254.2,2.0,APF
57881.4775,262.5,2.0,APF
57909.2264,258.7,1.9,APF
57991.2985,264.3,1.9,APF
58007.3639,268.3,2.1,APF
58011.3070,262.0,1.9,APF
58027.2417,271.2,1.6,APF
58031.3138,269.6,1.8,APF
58039.2025,281.0,1.7,APF
58051.1767,273.3,1.9,APF
58063.1908,280.6,1.8,APF
58086.1910,291.6,2.2,APF
58088.1664,296.5,1.7,APF
58115.4444,298.3,2.1,APF
58165.4229,309.3,1.9,APF
58250.4598,340.9,1.8,APF
58357.3959,370.4,2.3,APF
58372.3165,382.7,2.0,APF
58390.3676,367.6,1.8,APF
58398.2315,375.1,1.7,APF
58405.2800,372.2,1.8,APF
58410.2728,371.4,1.9,APF
58414.2706,372.0,1.9,APF
61073.2162,647.4,4.1,APF
61079.1288,645.1,2.5,APF
61118.1440,652.9,2.4,APF
55396.6345,-226.5,0.7,HIRES
55544.1796,-165.9,1.1,HIRES
56888.5844,97.1,1.0,HIRES
57212.6335,148.2,0.9,HIRES
57213.6333,146.9,1.0,HIRES
51010.3967,11278.3,4.5,McDonald III
51010.4015,11283.1,4.5,McDonald III
51065.3476,11323.2,4.9,McDonald III
51152.1127,11397.0,5.2,McDonald III
51212.0931,11452.0,5.9,McDonald III
51212.0971,11451.5,5.4,McDonald III
51239.0667,11436.2,9.9,McDonald III
51239.0707,11464.0,12.3,McDonald III
51417.4151,11545.9,4.8,McDonald III
51451.3406,11554.1,5.1,McDonald III
51503.1555,11576.5,4.9,McDonald III
51503.1592,11570.8,5.1,McDonald III
51503.1625,11572.8,4.9,McDonald III
51530.2213,11585.5,5.1,McDonald III
51556.1286,11599.5,5.0,McDonald III
51750.4442,11727.4,4.6,McDonald III
51775.3755,11747.8,4.5,McDonald III
51811.3121,11775.3,4.6,McDonald III
51861.2060,11845.3,6.2,McDonald III
51861.2099,11851.9,5.9,McDonald III
51919.0892,11851.1,4.9,McDonald III
51946.2199,11869.6,5.3,McDonald III
52117.4553,11989.1,4.9,McDonald III
52221.3450,12033.2,5.4,McDonald III
52328.1125,12059.4,4.8,McDonald III
52472.4549,12117.1,5.0,McDonald III
52472.4582,12107.2,5.3,McDonald III
52473.4529,12106.7,5.0,McDonald III
52473.4561,12105.3,4.9,McDonald III
52492.3864,12118.2,4.8,McDonald III
52492.3883,12111.5,4.3,McDonald III
52493.3556,12117.9,4.8,McDonald III
52493.3575,12109.7,4.8,McDonald III
52494.4293,12127.0,4.8,McDonald III
52494.4310,12125.3,4.7,McDonald III
52495.4160,12128.7,5.0,McDonald III
52538.3453,12148.0,5.2,McDonald III
52538.3472,12145.8,5.6,McDonald III
52576.2824,12172.8,4.8,McDonald III
52599.1352,12194.6,5.0,McDonald III
52599.1378,12194.2,5.1,McDonald III
52621.2132,12189.0,4.9,McDonald III
52621.2155,12191.4,5.0,McDonald III
52839.4353,12335.3,4.8,McDonald III
52839.4381,12334.6,4.9,McDonald III
52930.3459,12395.1,5.1,McDonald III
52930.3478,12392.4,4.8,McDonald III
52958.1916,12408.9,5.2,McDonald III
52958.1950,12410.0,5.7,McDonald III
53067.0800,12461.8,4.8,McDonald III
53067.0847,12459.3,4.8,McDonald III
53067.0889,12464.2,4.9,McDonald III
53318.1564,12518.6,5.0,McDonald III
53318.1614,12513.6,5.2,McDonald III
53584.4494,12637.7,5.0,McDonald III
53584.4513,12640.1,5.0,McDonald III
53655.2851,12662.0,4.8,McDonald III
53655.2889,12662.4,5.0,McDonald III
53689.2304,12689.2,5.3,McDonald III
53746.1738,12710.2,5.0,McDonald III
53746.1770,12714.1,4.9,McDonald III
54732.3513,13071.7,4.8,McDonald III
54732.3534,13076.1,4.7,McDonald III
54732.3556,13078.7,4.8,McDonald III
54783.2025,13080.0,5.0,McDonald III
54783.2048,13075.0,5.3,McDonald III
54783.2066,13079.8,5.3,McDonald III
54783.2084,13082.4,5.2,McDonald III
55047.4370,13131.9,6.0,McDonald III
55047.4390,13123.4,5.5,McDonald III
55047.4421,13124.4,5.5,McDonald III
55102.3137,13110.6,5.3,McDonald III
55102.3150,13112.4,5.2,McDonald III
55102.3164,13117.4,5.1,McDonald III
55131.2318,13121.3,5.6,McDonald III
55131.2336,13124.9,5.5,McDonald III
55131.2355,13124.0,5.8,McDonald III
55131.2374,13123.6,5.7,McDonald III
55131.2393,13124.2,5.6,McDonald III
55173.2159,13131.7,5.7,McDonald III
55173.2180,13124.2,5.7,McDonald III
55173.2203,13125.3,5.8,McDonald III
55200.1096,13125.9,7.3,McDonald III
55200.1118,13122.8,6.6,McDonald III
55200.1141,13130.2,6.5,McDonald III
55399.1401,13209.4,5.4,McDonald III
55399.1419,13209.8,5.2,McDonald III
55399.1437,13210.2,5.2,McDonald III
55399.1670,13209.4,5.2,McDonald III
55399.1689,13210.0,5.5,McDonald III
55399.1709,13213.8,5.3,McDonald III
55470.3417,13243.1,5.3,McDonald III
55470.3433,13248.3,5.0,McDonald III
55470.3450,13243.7,4.9,McDonald III
55494.3055,13256.3,5.0,McDonald III
55494.3072,13255.8,5.2,McDonald III
55494.3089,13252.4,5.1,McDonald III
55494.3106,13252.4,5.0,McDonald III
55494.3122,13255.2,5.5,McDonald III
55526.1953,13272.8,5.1,McDonald III
55526.1979,13268.7,5.3,McDonald III
55526.2002,13271.6,5.1,McDonald III
55526.2025,13265.7,5.2,McDonald III
55526.2048,13268.6,5.1,McDonald III
55526.2071,13261.9,4.9,McDonald III
55585.1021,13281.5,5.4,McDonald III
55585.1060,13280.7,5.0,McDonald III
55585.1106,13286.5,5.1,McDonald III
55761.2450,13318.0,6.5,McDonald III
55761.2466,13319.2,6.0,McDonald III
55761.2483,13338.9,6.6,McDonald III
55870.2467,13361.8,5.4,McDonald III
55870.2499,13353.1,5.3,McDonald III
56172.3801,13368.9,5.3,McDonald III
56172.3820,13368.5,5.1,McDonald III
56179.3833,13369.9,5.1,McDonald III
56179.3848,13366.2,5.0,McDonald III
56179.3863,13370.9,5.1,McDonald III
56180.3366,13372.2,6.9,McDonald III
56180.3383,13376.3,7.1,McDonald III
56180.3400,13368.3,6.2,McDonald III
56235.2722,13414.2,5.6,McDonald III
56235.2731,13409.5,5.5,McDonald III
56235.2740,13407.5,5.3,McDonald III
56239.2164,13417.7,5.8,McDonald III
56239.2179,13411.1,5.6,McDonald III
56266.3712,13411.6,6.0,McDonald III
56266.3726,13414.4,6.0,McDonald III
56266.3741,13410.9,5.6,McDonald III
56518.4339,13501.8,4.8,McDonald III
56518.4353,13501.0,5.0,McDonald III
56518.4367,13499.2,5.0,McDonald III
56561.3193,13517.3,5.2,McDonald III
56590.3120,13522.2,4.8,McDonald III
56590.3137,13523.5,4.8,McDonald III
56623.1278,13541.7,5.2,McDonald III
56623.1297,13540.9,5.3,McDonald III
56623.1316,13537.1,5.6,McDonald III
56640.1002,13535.1,5.1,McDonald III
56640.1021,13531.5,5.3,McDonald III
56640.1040,13538.4,5.5,McDonald III
56672.0885,13541.0,4.8,McDonald III
56672.0901,13544.6,4.9,McDonald III
56672.0917,13540.2,4.7,McDonald III
56697.0604,13543.8,5.4,McDonald III
56697.0624,13536.9,5.2,McDonald III
56697.0645,13541.8,5.3,McDonald III
56861.4152,13538.1,5.0,McDonald III
56861.4174,13539.0,4.9,McDonald III
56861.4193,13533.9,5.0,McDonald III
56883.4330,13537.1,5.0,McDonald III
56883.4344,13542.7,5.1,McDonald III
56883.4358,13537.0,4.8,McDonald III
56933.3406,13532.8,5.4,McDonald III
56933.3421,13542.0,5.0,McDonald III
56933.3434,13537.1,5.3,McDonald III
56937.3438,13534.1,5.4,McDonald III
56937.3456,13538.1,5.5,McDonald III
56937.3474,13533.0,5.1,McDonald III
56971.2009,13555.4,5.5,McDonald III
56971.2028,13550.9,5.2,McDonald III
56971.2046,13561.9,5.3,McDonald III
57034.1059,13556.0,5.3,McDonald III
57034.1075,13553.9,5.2,McDonald III
57034.1093,13552.1,5.1,McDonald III
57242.4776,13597.0,4.7,McDonald III
57242.4792,13599.3,4.9,McDonald III
57242.4810,13601.5,5.0,McDonald III
57402.0957,13678.7,5.1,McDonald III
57402.0977,13679.9,5.2,McDonald III
57402.0999,13681.4,5.3,McDonald III
57609.4326,13712.0,5.7,McDonald III
57734.0665,13701.7,5.8,McDonald III
57734.0682,13697.4,5.0,McDonald III
57734.0698,13704.0,5.6,McDonald III
57738.1516,13707.6,5.4,McDonald III
57738.1531,13711.8,5.6,McDonald III
57738.1546,13713.0,5.6,McDonald III
57772.1748,13699.9,5.2,McDonald III
57772.1763,13696.1,5.0,McDonald III
57772.1777,13691.4,4.8,McDonald III
57954.4516,13709.6,5.3,McDonald III
57954.4541,13704.5,5.5,McDonald III
57954.4556,13697.7,5.4,McDonald III
58007.3120,13709.1,5.2,McDonald III
58007.3136,13708.1,5.1,McDonald III
58007.3151,13707.6,5.1,McDonald III
58010.2944,13707.4,4.9,McDonald III
58067.1849,13764.8,7.0,McDonald III
58067.1865,13758.9,6.7,McDonald III
58067.1882,13748.1,6.2,McDonald III
58097.0618,13751.5,4.9,McDonald III
58097.0632,13755.8,5.3,McDonald III
58097.0647,13750.9,5.1,McDonald III
58322.4585,13805.6,5.2,McDonald III
58322.4602,13803.7,5.0,McDonald III
58322.4619,13805.2,5.1,McDonald III
58457.1605,13831.4,5.0,McDonald III
58457.1623,13831.5,5.1,McDonald III
58457.1641,13842.7,5.4,McDonald III
58465.1427,13838.5,5.0,McDonald III
58465.1447,13842.2,5.1,McDonald III
58465.1466,13840.8,5.3,McDonald III
58494.0774,13845.4,5.2,McDonald III
58494.0798,13842.8,5.4,McDonald III
58684.4553,13813.5,5.1,McDonald III
58684.4572,13812.3,5.3,McDonald III
58684.4590,13816.3,5.0,McDonald III
58779.3213,13828.0,5.7,McDonald III
58779.3234,13833.1,5.6,McDonald III
58856.1299,13834.6,5.5,McDonald III
58856.1317,13831.5,5.3,McDonald III
58856.1334,13831.3,5.4,McDonald III
59091.3883,13883.6,5.7,McDonald III
59091.3899,13883.8,6.4,McDonald III
59091.3916,13893.7,5.6,McDonald III
59114.3358,13906.6,5.8,McDonald III
59114.3373,13902.5,5.2,McDonald III
59114.3389,13898.8,5.7,McDonald III
59133.3597,13898.3,6.3,McDonald III
59133.3616,13893.2,6.9,McDonald III
59133.3635,13896.5,6.9,McDonald III
59135.2906,13902.9,5.5,McDonald III
59135.2924,13907.2,5.5,McDonald III
59135.2943,13911.3,5.1,McDonald III
59144.1617,13929.5,5.6,McDonald III
59144.1635,13939.1,5.7,McDonald III
59192.2246,13940.0,5.6,McDonald III
59192.2262,13938.3,5.6,McDonald III
59192.2277,13932.6,5.4,McDonald III
59516.2657,13945.4,5.8,McDonald III
59516.2677,13945.1,5.5,McDonald III
59529.2862,13954.4,6.3,McDonald III
59529.2878,13955.5,5.7,McDonald III
59529.2893,13950.5,6.3,McDonald III
59541.2128,13955.8,5.7,McDonald III
59541.2147,13953.4,5.3,McDonald III
59845.3548,13959.6,5.3,McDonald III
59845.3569,13958.0,5.4,McDonald III
60142.4630,14026.0,5.3,McDonald III
60142.4645,14028.6,5.4,McDonald III
60244.2293,14040.3,6.0,McDonald III
60244.2309,14031.9,5.3,McDonald III
60244.2325,14039.9,5.7,McDonald III
60288.0767,14028.1,5.2,McDonald III
60327.0938,14039.0,5.3,McDonald III
60327.0956,14041.4,5.4,McDonald III
60327.0974,14038.4,5.2,McDonald III
60613.2315,14024.7,6.2,McDonald III
60613.2334,14021.9,5.8,McDonald III
60613.2352,14022.3,5.9,McDonald III
60934.2905,14067.7,5.4,McDonald III
60934.2941,14075.3,5.6,McDonald III
55015.4818,-43660,40,TRES
55018.4475,-43700,40,TRES
55167.1551,-43630,40,TRES
55192.0460,-43610,40,TRES
55227.0752,-43580,40,TRES
55369.4719,-43450,40,TRES
55464.3355,-43560,40,TRES
55487.3220,-43520,40,TRES
55497.2536,-43490,40,TRES
55524.1594,-43410,40,TRES
55549.0875,-43480,40,TRES
55559.0498,-43490,40,TRES
55576.0647,-43460,40,TRES
55584.0670,-43440,40,TRES
55701.4902,-43450,40,TRES
55704.4850,-43430,40,TRES
55705.4743,-43440,40,TRES
55706.4758,-43430,40,TRES
55723.4694,-43430,40,TRES
55729.4780,-43440,40,TRES
55852.0764,-43480,40,TRES
55874.1944,-43400,40,TRES
55912.1558,-43330,50,TRES
55931.0591,-43420,40,TRES
55931.0612,-43410,40,TRES
55957.0581,-43400,40,TRES
55957.0630,-43410,40,TRES
56234.2135,-43340,40,TRES
56239.2542,-43400,50,TRES
56288.0554,-43350,40,TRES
56309.0743,-43340,40,TRES
56654.0518,-43250,40,TRES
56675.0568,-43250,40,TRES
57025.0523,-43210,40,TRES
57237.4339,-43170,40,TRES
57350.2053,-43110,40,TRES
57407.0517,-43110,40,TRES
58033.3634,-43070,40,TRES
58061.3106,-43060,40,TRES
58145.0915,-43030,40,TRES

